Neural Cages for Detail-Preserving 3D Deformations

We propose a novel learnable representation for detail-preserving shape deformation. The goal of our method is to warp a source shape to match the general structure of a target shape, while preserving the surface details of the source. Our method extends a traditional cage-based deformation technique, where the source shape is enclosed by a coarse control mesh termed \emph{cage}, and translations prescribed on the cage vertices are interpolated to any point on the source mesh via special weight functions. The use of this sparse cage scaffolding enables preserving surface details regardless of the shape's intricacy and topology. Our key contribution is a novel neural network architecture for predicting deformations by controlling the cage. We incorporate a differentiable cage-based deformation module in our architecture, and train our network end-to-end. Our method can be trained with common collections of 3D models in an unsupervised fashion, without any cage-specific annotations. We demonstrate the utility of our method for synthesizing shape variations and deformation transfer.

==> MAKEPDF.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex 06035
bibtex 06035
pdflatex 06035
pdflatex 06035

case "$OSTYPE" in
  darwin*)  open 06035.pdf ;;
  *)        gopen 06035.pdf ;;
esac

rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*


==> QUICKPDF.sh <==
#!/bin/sh

pdflatex 06035

case "$OSTYPE" in
  darwin*)  open 06035.pdf ;;
  *)        gopen 06035.pdf ;;
esac

